Hyperbolic Generative Adversarial Network

Recently, Hyperbolic Spaces in the context of Non-Euclidean Deep Learning have gained popularity because of their ability to represent hierarchical data. We propose that it is possible to take advantage of the hierarchical characteristic present in the images by using hyperbolic neural networks in a GAN architecture. In this study, different configurations using fully connected hyperbolic layers in the GAN, CGAN, and WGAN are tested, in what we call the HGAN, HCGAN, and HWGAN, respectively. The results are measured using the Inception Score (IS) and the Fr\'echet Inception Distance (FID) on the MNIST dataset. Depending on the configuration and space curvature, better results are achieved for each proposed hyperbolic versions than their euclidean counterpart.

==> images/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/.ipynb_checkpoints/Untitled1-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "\n",
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "\n",
    "ax._axis3don = False\n",
    "\n",
    "X = np.arange(-5, 5, 0.25)\n",
    "xlen = len(X)\n",
    "Y = np.arange(-5, 5, 0.25)\n",
    "ylen = len(Y)\n",
    "X, Y = np.meshgrid(X, Y)\n",
    "\n",
    "R = - X*Y\n",
    "Z = np.sin(R)\n",
    "\n",
    "ax.plot_surface(X, Y, Z, rstride=1, cstride=1, linewidth=0, antialiased=False)\n",
    "ax.set_ylim3d(-1,1)\n",
    "ax.set_xlim3d(-1,1)\n",
    "ax.set_zlim3d(0, 0.5)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/Untitled1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAADnCAYAAAC9roUQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAdB0lEQVR4nO2dy3IjV3KGf3Q3pVbrMhopPJLGYY+0mHCEl/ZGs7Z38xajlVfe+DUc4RewnsR76yUcI9ka6zLT3aOm1Bey2fSikEYykedSBfIQIL8vAoFboQCCqA+JPHnyrM7PzwUAAGO4c90vAADgNoF0AQAGgnQBAAaCdAEABoJ0AQAGcq9xP6UNAADzWZXuINIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYCNIFABgI0gUAGAjSBQAYyL3rfgEAUOHL1fZtb0t6J9n26PyqXw1cAkgXYF/IBOtp3K3TsAES3kuQLsB18sValB82tjOfvjVj36cr6ciuIOB9AekCXAdfuKi0JlwfvM4RruSEaztCvPsA0gUYyRchBVASbkwl7CRcv1PEe90gXYARRNnWmLFpSipcv3PEe52szs+r/wD+OwBLaYk2RrmlzUtRblrBUH/KDRzaV0zxn0+kC3DZzIlqjbnCzegWrj0h4r0OmBwBcJl8vpIedWxnUe5Ku6cTpJnCNS7jiWEuRLoAl8HnofTrkaT3Ctt64daYO3g2l9P1i6CedyhIF2AXPq+Y0yLeKN+eAPPK0gprThc8Bi4FpAuwlCjcUvmXl+9HjW0k6a6kV+vL2WCZp0e4TxuPOSXaHQnSBZhLFt22ZpSdSXqhdr73brj+JFz3Es6EGwUbWZT7hcsE6QL0Uksl1Dhzl5+oHb3WMAnfk/TGzMfWhEu0OwyqFwB6qAk3i3Kfr08m3B7Rxii3hIVKDzu3l4hw9wgiXYAarej2hbv83F32krsK4RoPJb3feEyvcIl2h0CkC1DiXwvCfaxJti8kfaBNVGu0JBfztEuFa9QiXiLcvYNIFyDy2Ur6uaZKg8fhvgfrU0YmuF3yt57WkZpFvAh3LyHSBfD8ixOuJ5PtB+7yUuH2RLm9oZGPeJcKNzZCh0uHSBdA2kS3kVJUO0q4c3moKe3xqyvYN1wKSBcgCtei3JJwjV1+vv8o6Wcd2/Ueoc+0qZQ40nbeOFL7UmBA7UpBunB7+Wz9UzpGuC3ZfqC6cO9K+qlw37k2wvthfV6Sb+3ofBaun6Vblcmk7KcGtyZ7wGKQLtxOSsL9haTj9eW3C4+NwvWCLUWQ55X7f3CXTcDxyIyS9Xjh2mt7rDxdUoJeDMNAunC7+MwNFLWkdByuv6ZJxKUoNmPur/QfNEn0fuf2cyPcCLIdDtULcHvw0W0m3F9UHmvCrRGj2CjcnsE1E25PT94o3BiBx3K3CMK9FpAu3A5K6YQeXgvXs0jXC/Vc84R7uj5FiT5SWb5EuAcLa6TBzea3q82gUE24WZTrZZtFuW+uz02opaOlJFwvPh/+ZKkF35O3JNzS4J7/u+fI9kMO/x0oFjwT6cLN5bed+dsYycbbWmmFLLI1MuFaZGu0hCttIt65wo3PC9cOA2lw8/jN6mJkWBLumfL2iJmEI680DbT9srKNF25JeL1hz5mkP6q8BFCNx7r6pX+gG6QLNweTrYnpvqaa2tjY+/X1uQn33fV5Jts3tVnFIXJP2xUOxttqR5ZzhLsrc0vI4MpAunAz8NFt6Sf66+5yjHC9cHt+hteOnHNNkw9O3G1xAkQm3Ox1Z4NrMdptpRaO1/tGvHsB0oXD5jfrvG1NuDXZvqtJuJlo72tq2dhbMxsf6/Gzz0ZFuFkUbmVkyPfaYCANDhcv3PvaFt1bqgtXmsaYS8It0YpyS9zV1HOh1RfhTHXh+jKyUpRbSnsYj9Wu44UrgUgXDo8o20g2aJQJ983ktha7CNcT10qzv+MqolupHLHXIt9vV5SNXQFEunBYmHB/qTyy9cJ9T5Nsaws4niS3xf3aqhCXJVwjRrxzhJtNmmhFtzWIfIeBdOEw+GQ1naSLZVqn2patUZOtj3K9eEtphTnC9fto9cw18S6JcC21cKzdhOtBvFcO6QXYbz5xExysMbflYO0ncRTWA80f/DLx9tToepZEuJFHak/AyPiDLm85II+J96Fo8XgFIF3YXz5ZTVJ7Txu5vOkue9n6Hrgm3JfuNv9Jz3K5d1Q+Gl7TxYUnpal2tyb2lnBfaPrblh6BcVbbZcrXlv15Ud0KFoJ0Yf8oydbw9aaZbONlqZ5IawnXYxMlbP828cK/jky4XmBZdHysvmj3RPmsfp8fXipgv8Yawr0ykC7sD1620iSPLCpdaXt1hyzqzFIFPs/bGtHwj/ez0rLneqop8j7S9JpL0vLCnXv0ZYN+GSbgKN9SBUNtCXe4dJAuXD8t2VpkZ5FgHCAzkZhEX9P0yX6lslj97dlRYMKNU4BLKQUTrtQn3IxStOtlO2ex3pJ8jZJsiXKvFKQL18vHoTnNR9oWixeRCfelpk9vjHhL6YA77rFXIVzPj+tzq6jIZNtz5MXIdunq6D71cF9EttcM0oXr4cFK+rWmabFnmhrT1NopZtFtFGyt8qAW9cZ9ZA1uonBtkM5EmM0M+1F5eqR21B3r4iy6y+SJ+gb44EpBujCWB+um4r/WRqwWrZ4o/3ltwq1VC3jh+k+1SeZI02h/jHJjlNoSbpRtiaUTuZ4pl27p+X5SfWadj3Ln9tP9B2ajXQVI97r40h1F30r69AZ/wB+41Rsy2ZbymPck/cX6eibDE02y9cK9o0lQd8JtkeyTv9LF0jAr6bqvi+VnUYA+yo3/xh91ceJG6Yj7qfA6s+frodXfIYModwhI97r4+HwS719qko5J+OMbJF+T7Yfabvb9wfo8+wRms8tKQorRb/z5fCe5LWMVXouvoT3WJtqeI9webL21y5obWpJtK8pFuMNgjbTr5tQdxU+0GYQ51+EK+Gcr6X1txCpNcrRR9OzncxbtWgTrpeklG4Xtt7ujjcji7fFx9i+w28/Ddb9NzC0fqe8oeSvszy9umQnXGqv3RLmtKcReuKUVjzPpkl7YheJ/jkj3ujk634j3nfXJopWv1rd/o8NIP/z1OnL/W23kGMuVvHBLP7tf6mLKwKLJ3mm1Ui7c+DzSPOFKU87VxNsrXGmqGPhA2ysJL41wH2sj21174xLlDgXp7gNevNK2qD7SJOBHkr5en/5pTyT8N6spdXBHU75W2l4lwThTnjqII//3NA0O1SK4WpTbO7ssxiJRuKVYxcSb/Qt8mZe9fhPrXOFmz299EXob5LAY5d5BemGfOF1tRtkNn6P773C73ff1+nyEiN9cSX/vrh9pI9msuqDW6UuaPmFHyXaZOM+0kau/30vbi2zlTvE+f/l1bc8UKwnXb9dTt+uf563C7Rk+eo2dv6JwS5FuJtyYXqhFuaQXdqGYXkC6e4f7Xz3VRihP3PmxNgfek3AuXZ6E/241VQ/4kiQ/GaEkjgfqy0WatLK0gVULZPK9v96/n/gQX5OXra9mOA/Pt9JFaZdWYii9lV68UYbx/Zkj3RpLpTtHuBLS3Q2ke1gE8UoX5WuCtR6qZ7oo3Sfa/JT9yW37LDwu8r273CuFJeuH2c98L49avjamBbxY/aSHLMr1+/bCfVV4TvtSMem38sj3lf/Uz96/tyr3SRdXLY4z7YzsuTLp7hrlSkh3N5Du4RH+Z/6AfKaLkvUStZ+iPn/4JLnNBOsjyRNtxFzCcpYvq1tt05K4Tx1Ik2jtMVmNrhdvdltJuK/C7TFaziomstfqmdPRLObr4/LwRibdUh43SreUx/XS7Rk8Q7q7QPXC4XGuC/+3B9ocoLYEzXfr61ZudazNAegF+044/0bTAehlZpMCTDpZR6tn7v5SBy6/L6k+pTXruHU3ua8m37hNaXDMhFuSrXGi7fxy7yy0bH8ZJdHW2HXtNNgbiHT3nuRI9wetNS/xkeexO7dtS20B/zdcj826n1cea/jo2GQWv87PVY+OrfwqivVcdZGZRP3bFN+yu+7c77+2X0vn9Oama/vy759t10rL+Ei3JVwf6daqFSzSrUW5X7nLv+Pw3wEi3cMlRLzS5oB8qmkSwkNd/E+2mmF7CcSfsT6itv6rPqrN0gvZ3H+73yRgA1bxOL6jSYT2Z/qf9bbtK118C+bU6/oBtywVkWHPu7SrV0/fW/tya8l3ToQ7tzzsq8p9l7XmGmyBdA+CRLzSRpAmXsP+qxYBHas8MPOupD8n+/XnT7URsU8vZHKJ0WypGsBvmwnQ/8lZNFtiFc49vudtfK7IiXK5Z9u+0vy11Yxe+baoCdfSUPH/XALhXimkFw6J02ASL5CnqvdJ/YO2oyafpvhRGwGU0gA/husnhcul6Czbr/+5fx7OS2T3e9nW5GzvWc8nu7eCI8q5JuDaPr14H6g/yv25Jul+19iup2WkCfefOfR3hPTCjSDOXLPo5kibqDQT7zNNjcIfudvOdDGS9TWkMa9bkvBrhctP1Ne4+6UuDpLFKDXbRwz6/TYt4cbnye7zLK2l9V9AcyJgH/Vmwn2U3CZtz3RbChHuEJDuoRHFK12U719J+h93nx/k8uL10dnbmg5yi2R9xPVcm0/Ju7oYHXu5eGFlcs3wws0EZ/uMYlVy/Vx1WfvXUqp0uAp6Bfw8XH6p9mw+o3dRS9gLkO4hkonXONXUSvEr5SVWMeI17mrq8WD1uxZpmYBNCn6grSSRe9pETbFlouFF3FrH7JXq5WKGVT+UxFy6bvQ8Rw+lLxlbYmjp43ehlVogyh0G0j1UauKVpjzfY10cYLHotiTe59p0OYt5SqtQOFNfnWlLtHfXp9aIey0dIF2MarOc8CrZpjfCjfIrRdD2N7SOptb98fl8R7MWu0S7CHcoDKQdOiXx2iw0m6GWye2H9XnM4frHl7DccbZf+9S0ZrdJk2h6Sp1eaTvPGT+d58ltRpZ6aJWeLUk/1MRau68W3bbE61MYJfGWIt1MuAyiXQbFT89l9auH6+KocYBY2diRtsulbFHI7L7Sst0v1icbeDvS9uNtQOuBu1w6HalvsOmOO0m5cGuca5K7TyGcVU5LWyK+1Lz0QM/2PV9eSyDCvRaQ7k2gV7zStiDfS+6z0/vuPpOtJ/bGjY+X6lGaF05NvCZCk+49zfvk2uOlSbovtckT1/LFJ5rk60+99Ih3jpxL4o210oh070G6N4U54pXK4o28oUkOd7X5+e5Pb6osLZPvO277lypHd1G89hgf4Urbed7sT/dRq3/Myl33r7sk4bjvKOGakEt/59xoeFey1AJyvjaQ7k1iiXhNvjXxvr0+3XOneL/J104n4WQR793GyVZkKM38euUuG7a9TSd+WXm8dFHYJfl6arliT0nGPkrdRba9aYaWUBHutcJA2k3kdFUfCIsrEfz/47Rd1RArFbIDNmu2U9umJo8zt60fOIsiNMFmUemZu17qUHZH/Z/u2Kd3Di3JLqk48CmbUp8Hv18f6baEyyDaZcFA2q3i6Hw6uOwUKa00cKSLK/hmpWGZJHz0W5KIj5K9NOIAViwrk3LhxttNwpFSC0ffZKeFj+BbTnqpcgolE/Bx5VSiJ+Ilmt1bqNO9qXx8Ln25NsqxtuUS12LzfKD6PP63lR/UvtFOKZp+qU0zmRil9cxcmzOBwWp0SzPebJ+2rb0ftVCktP5ZiyVphZo431C7m1ms3UXEewHSvcl48WbtCo9Uns//QJs63qwz1+sq92U90SSklhRqDdOl8jI4Wc2uUYpETbwlaZ+GbV+pfXQs6RDWOyutxTeF298v3I5w9wake9Px4pW25VuanSZtZqFZQ5UotNdVP5hbUvXbtWa5+T4MpUUpM/yMtEy4WYNxu1xbHNM/zk8uyQScpRmWHnmWWiiV2MWGRw+1+XL8ZOFzwqWCdG8DUbzSxXymVS7U5PuT8lldpVSDx/feLfXgrQk6i2p96kC6KFTfAChyonIv4NPCY6Ika18iLQEvxedx53QuO3bb/76yHUIeBtULt4koXsPf7MUbKyCyFoL2CYnizQZ7rHzMKOU5a4KWNlL1n8440yxKuHe1idjoPIuO5zbGKYU2PSFP9j72SNf/P3ol/W8c7pcI1QugKeLN8Df7et04FThblscmHFgtb43XVJ8c4bfbteOXf/yRli97ky1cOXea73Pl/S2WTP+dK9yeVX9hKEj3tlETr91VmyiRiVe6KN8Mi3IfqLx0UA9eiH52mVGr7fX3tYSXVXb0ROmeuM1zlQXseaZl/RZapWawFyDd20hJvNJGvkvEK00iNLnZSsJZmqAm3paUSmTRbEm895RH3D4N4cVbykUvnWFm8o2TRpY2t6nJtkfEpBaGgXRvKzXxSsvE+1ib+lz7GRx7Gvha2yzqnStci3Zb6QOfp43b1sR5rCmXfaryF0ipv0KL55oWi/yT+mRbSi2UpEpqYS+heuE2k1U1eM4l/Ur5Ut2xX282UPVO2NbjI9D7yn92WzRqLG23mE2OOAv7jxUKmfytYqJWvRBfc8+XyFNdFGTty85DKuEgoXoByuL9dn3+SPVIMs4+ywTcaopuVRNRjj3SjasU24BdJPsb4if8WfIaWo+JzB0EfKr8PYvy9ZFuj3C9yGuDnKQWrgJWA4YKH59LX1QiXptAURKv9XIw+frtTCa2DFDEhGm1s6VJD6XWiRm1CoMot5W2J2a8cPdlP+njEkAe29cr9Q0Y1iaF2BeRl29vdBtTCyxeuTeQ04WJTzuinVata9ZIxzezeUcXy9BihOox+ZbWWlsygHWizWCVP5W+byyVkKUTssdEgfasJdfDo/WJdMKNAOnChpp4LdqyxSRLP/VLHcykjXxfKBdujCpt0O1U5freUs70sn/D+d7AhhdvSbA18fr7euqIv1O9EdESSC0MB+nCRXoiXpveWpJvTbxGNt22xGWstNDq/1CLdrN92f6y9ETkabLN3CjY581b8qVqYa9BurBNSbw+t+j7CmTyLYnXTzPOFsSM0a6fetwzm62HufsofQ/9oE0ntkh2ZF1WusG4isgXrhyqF6BMNrgWm+JkP++jSB8nj4uUJiJE6UZq8rT7an17YxrCVg3O8G+Hr6stpTLmVjGUcuYW5bZ+HVgD+lqk6wfTSC1cJfRegAVkEW8sY8o6acXIN2uUE8mi3p7HtaLfLK3gJTk3as5mjc3Zx1Pl6QZpXn+IjO+U11TDXoF0oc6cHG/kVNLX68uvq1wJ4DlSeeZVa3BsafrBb1+KT35UfdZYz3MuyeuWVuCo8a02Ndawd5BegD5iqqGULrB0QynX2NP0XJK+L2zTW70g1SskMkma1O2LIT7efrbfVfmLxn8x+PRCTbC+ntenGDLh1lIMpffiQ3fZ0gukFq4aJkfAjnzamEDhaa2vJuXybUXB0vY02xIlAdlz+N942WtpOanUrNxPJ7blgXqqG3bpvNbCot4PxSSJPYD0AvTjUw2l/gB/Vt/P5tqB/+fGY01qmVh7WidKU754aSvEmHuNLRv9l0JvxYLleW3fc9MKPX+zpR2YZHGtkF6A+VjE61MMMYdo0mhFcJkAWtKVNs3BPb2Nwi03e6Lyb734yc8qAnpWo+gZDPRY97ZSNF9KL/R2Z3sk6T85rAdAegEuEZ9qaA3Y+EgvE3BMN/QIV2p3BCuRVR5kR0Gtv0IPVr879wj7SZPg46odNXr+/lbJHgyD9AIs49PzunCzyRFPVS6ZWppn3EW4tUG1HkolXn7CxNym5BZRt7qy9WJ9Gwyi3GsH6cJyfrfjARwF7CsWssY08VSaDZbRkl8m3p5xQy/e2gy1HmIKo0e8pS+dKFvYG5Au7EZNvD09GAwTr3UC6+WFypMN5rLLFONMtjZBpOfvKc0ii+L1k04y4dZkS5S7FyBd2J3LEO83Ozy/DWiV5Dv3J37PZAlpEuIT9VUaLF37zD9PDSLbgwHpwuWwa6rBc1fzO2X5SgKftmjJrjT7zYvXv5Yn6pNgRum19P6t/jktyu2VLVHu3oB04fIoiXdOmsF4oElGu7YpNEEeh1MPlm54qLZoe5vbRPHO/fueaEoxENkeLNTpwtXwefhdXvsJXkot+FTB6+G+knBiRYF/3lKqoDUT7qn6+//6MKa2kOYb2o6ge3kk6aMZ2xPlXgd0GYPBxKh3abRr9Ea9tQkLJfeUUgzSRvy9M916+aOWpSrsy4aGNgcL0oWro0e8rQG0OKGiR75evPE5lwZ9ts+WfFtpBisr27WNo9QnXqLcvQPpwtVymQNsnlabyCURb6RWhrYk8o1lZXPFm6VUiHgPDqQLV48Xr488e8vEav0benr0ZrTEmwk3E3km3xjt1iZN9Iq3NmhWEi9R7l6CdGEMu0a8rcY5mXxbDWn8S6rldXuI8jXx9sxQa4k3CjcboiHiPRiQLozDxPtz7TYZokaU7xzxGrW0Qmt/vs3jLlOCjTllYV68RLl7CyVjMJ7PVsuqGaSNEHv7zfZWBqy0kXVrSnEtMjVJWj2udRnraegThV4Sbk9PiN9z6F4zxf8S0oXr4bPkM9kr4j807o+ijT1t31TOqfp6OETpZnKM0s3IROzFu1S6CHcfQLqwp2Ty9WQijtJtRbOtRuIm4TnSrf3sj7PO5vTUfVuTeGv7r71lCHdfQLqwx7TEG/lK2zPUavSu3vBE/WVgtRTDLtKV2rW+pbcL4e4TzEiDPebfF8hi154MHj8rrDZ119OzVI/R2y7SXke2inELhHswEOnCftET9X7lLvdGvKVoN6YmrBlOT6+FLNotdRJrRbtZiuStwrbZW4R09w0iXTgQ5ka9L7SszWKp54ENbvVGvL2Uot1a74XeiBfhHhRIF/aPJemGOY1jerc7VV2+c1IMu7yOGgj34EC6sJ/MEa9PMbTku0R0vVHvnHXYel9HLdpFuAcJOV3Yf2Ke96t8s3RwzZYynzMDrtbkPOZ6fV63Z0mepWu5+fyuvR1Id5+hZAwOHC/eknSlclXD15o3C26JeGvSfbg+z6Lmd5LbIlG6CHffQbpwA/hsVReukYn36/W5/0S/V9lHa0kfL94z5cJ9GK7PWYFC2paxifdLDssDAOnCDeIfG2VlNelK+ac6Crh3HTWTqOVeo2g9llqYI97ICYfkgYB04QZSk28U79fheuuT3dtQx2hNgPC53KXSRbiHBHW6cAP5j4qEWpMmWnMwlnZB62FuDfDJOcK9QRDpws2gFPVaxBsjXU/pU/695kWltWg3Vi307hfZHiqkF+CWkMl3qXi/d5d7JFmSbqlMrLVPhHvIFKU7t/8RwH5jKYfWYFtkpXqIcardBsDmgGxvNOR04Wbi8729TXFanm7lYrMQpjYZItsfwr3xkF6Am49Fvf/Vub3/1H9f2KYU9cYUQ2sGmt8Pwr1JkNMFkCR90pl2sE9+SbpSW7y9U37rxyAcJuR0ASRdnD5bE3Arxytt0gNLcr2I9tZCpAsglQX8XefjvXhfKo9yEe1tgvQCQDdewOeqpxg8XrzWuhHR3laQLgDAQJgGDACwDyBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICBIF0AgIEgXQCAgSBdAICB3GvcvxryKgAAbglEugAAA0G6AAADQboAAANBugAAA0G6AAADQboAAAP5Px9qedTft6ocAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.interpolate import Rbf\n",
    "\n",
    "n_radii = 8\n",
    "n_angles = 36\n",
    "\n",
    "# Make radii and angles spaces (radius r=0 omitted to eliminate duplication).\n",
    "radii = np.linspace(0.125, 1.0, n_radii)\n",
    "angles = np.linspace(0, 2*np.pi, n_angles, endpoint=False)[..., np.newaxis]\n",
    "\n",
    "# Convert polar (radii, angles) coords to cartesian (x, y) coords.\n",
    "# (0, 0) is manually added at this stage,  so there will be no duplicate\n",
    "# points in the (x, y) plane.\n",
    "x = np.append(0, (radii*np.cos(angles)).flatten())\n",
    "y = np.append(0, (radii*np.sin(angles)).flatten())\n",
    "\n",
    "# Compute z to make the pringle surface.\n",
    "z = np.sin(-x*y)\n",
    "\n",
    "rbf = Rbf(x, y, z, epsilon=2)\n",
    "z = rbf(x,y)\n",
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "\n",
    "ax.plot_trisurf(x, y, z, linewidth=0.001, antialiased=False, cmap='autumn')\n",
    "\n",
    "ax._axis3don = False\n",
    "ax.view_init(60, 15)\n",
    "plt.savefig('paraboloid.svg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

